The metal rich abundance pattern - spectroscopic properties and abundances for 107 main-sequence stars

We report results from the high resolution spectral analysis of the 107 metal rich (mostly [Fe/H]$\ge$7.67 dex) target stars from the Calan-Hertfordshire Extrasolar Planet Search program observed with HARPS. Using our procedure of finding the best fit to the absorption line profiles in the observed spectra, we measure the abundances of Na, Mg, Al, Si, Ca, Ti, Cr, Mn, Fe, Ni, Cu, and Zn, and we then compare them with known results from different authors. Most of our abundances agree with these works at the level of $\pm$0.05 dex or better for the stars we have in common. However, we do find systematic differences that make direct inferences difficult. Our analysis suggests that the selection of line lists and atomic line data along with the adopted continuum level influence these differences the most. At the same time, we confirm the positive trends of abundances versus metallicity for Na, Mn, Ni, and to a lesser degree, Al. A slight negative trend is observed for Ca, whereas Si and Cr tend to follow iron. Our analysis allows us to determine the positively skewed normal distribution of projected rotational velocities with a maximum peaking at 3 km s$^{-1}$. Finally, we obtained a Gaussian distribution of microturbulent velocities that has a maximum at 1.2 km s$^{-1}$ and a full width at half maximum $\Delta v_{1/2}=$0.35 km s$^{-1}$, indicating that metal rich dwarfs and subgiants in our sample have a very restricted range in microturbulent velocity.

==> anc/abundances.txt <==
Name        Distance    Teff   Sp log g Ph log g  Ph M/H     Vmt      Vsini      Fe I        Fe II       Na I        Mg I        Al I        Si I        Ca I        Ti I        Ti II       Cr I        Mn I        Ni I        Cu I        Zn I   
HD6790       105.93     6012     4.40     4.36     0.20    0.8±0.2   4.7±0.2  -0.06±0.02  -0.06±0.03  -0.14±0.04  -0.01±0.11  -0.19±0.07  -0.05±0.04   0.06±0.02  -0.07±0.05  -0.04±0.11   0.02±0.03  -0.01±0.03   0.01±0.03  -0.15±0.18  -0.11±0.00
HD7950       117.37     5426     3.94     3.83     0.17    1.2±0.2   2.7±0.1   0.11±0.02   0.10±0.02   0.20±0.05   0.19±0.11   0.09±0.03   0.21±0.06   0.11±0.02   0.10±0.04   0.00±0.08   0.11±0.03   0.34±0.12   0.23±0.03   0.27±0.26   0.32±0.00
HD8389        30.51     5243     4.52     4.46     0.40    1.2±0.2   1.4±0.1   0.32±0.03   0.27±0.03   0.61±0.03   0.54±0.18   0.36±0.02   0.50±0.06   0.34±0.03   0.32±0.05   0.11±0.04   0.34±0.02   0.82±0.14   0.53±0.04   0.37±0.05   0.93±0.00
HD8446        73.64     5819     4.14     4.15     0.28    1.2±0.2   3.9±0.1   0.13±0.02   0.11±0.02   0.30±0.04   0.26±0.10   0.09±0.04   0.23±0.05   0.19±0.02   0.09±0.05   0.09±0.08   0.19±0.02   0.46±0.07   0.29±0.03   0.08±0.09   0.29±0.00
HD9174        78.93     5577     4.05     4.03     0.10    1.2±0.2   2.9±0.1   0.26±0.01   0.20±0.01   0.42±0.04   0.39±0.09   0.24±0.03   0.36±0.06   0.26±0.02   0.21±0.04   0.17±0.09   0.28±0.03   0.48±0.06   0.42±0.03   0.32±0.20   0.61±0.00
HD10188      107.64     5714     4.16     4.07     0.30    1.2±0.2   3.8±0.1   0.18±0.02   0.19±0.02   0.48±0.04   0.32±0.10   0.22±0.04   0.36±0.06   0.23±0.02   0.17±0.05   0.17±0.07   0.25±0.03   0.52±0.11   0.41±0.02   0.27±0.13   0.61±0.00
HD10278       56.31     5712     4.62     4.63     0.15    1.0±0.2   2.9±0.1   0.01±0.02   0.02±0.03  -0.09±0.03   0.07±0.10  -0.12±0.07   0.03±0.05   0.08±0.01  -0.06±0.04  -0.01±0.12   0.07±0.02   0.17±0.05   0.08±0.02  -0.03±0.21   0.24±0.00
HD13147      117.37     5502     3.94     3.99     0.16    1.0±0.2   2.9±0.1   0.03±0.02   0.03±0.07   0.11±0.04   0.24±0.11   0.08±0.03   0.21±0.06   0.13±0.02   0.04±0.04   0.05±0.09   0.07±0.03   0.24±0.09   0.16±0.03   0.04±0.09   0.42±0.00
HD13350      108.93     5515     4.22     4.01     0.34    1.2±0.2   2.7±0.1   0.25±0.01   0.24±0.01   0.36±0.03   0.41±0.09   0.26±0.04   0.36±0.06   0.23±0.02   0.17±0.05   0.14±0.03   0.25±0.03   0.54±0.09   0.40±0.03   0.51±0.25   0.75±0.00
HD15507       58.79     5766     4.62     4.46     0.22    1.0±0.2   2.9±0.1   0.09±0.02   0.09±0.04   0.07±0.03   0.14±0.10  -0.03±0.06   0.12±0.05   0.13±0.01   0.10±0.04   0.03±0.07   0.13±0.02   0.33±0.09   0.18±0.02  -0.01±0.03   0.27±0.00
HD18708       62.85     5838     4.36     4.34     0.18    1.2±0.2   3.6±0.1   0.03±0.01   0.03±0.01   0.13±0.03   0.16±0.11  -0.02±0.06   0.11±0.05   0.06±0.01   0.04±0.05   0.01±0.04   0.06±0.03   0.26±0.04   0.16±0.02  -0.02±0.03   0.24±0.00
HD18754       97.66     5531     3.84     3.90     0.16    1.4±0.2   3.2±0.1   0.03±0.01  -0.05±0.05   0.16±0.03   0.19±0.09   0.05±0.06   0.18±0.06   0.02±0.02  -0.01±0.04  -0.07±0.04   0.03±0.03   0.30±0.11   0.18±0.03   0.15±0.21   0.45±0.00
HD19493       75.76     5743     4.16     4.09     0.23    1.2±0.2   3.0±0.1   0.12±0.01   0.12±0.01   0.24±0.02   0.23±0.13   0.09±0.04   0.19±0.05   0.14±0.01   0.09±0.04   0.12±0.10   0.11±0.03   0.28±0.14   0.25±0.03   0.05±0.09   0.28±0.00
HD19773       65.36     6156     4.13     4.33     0.22    1.2±0.2   4.2±0.1   0.03±0.02   0.01±0.02   0.12±0.03   0.18±0.09  -0.11±0.06   0.10±0.05   0.12±0.02   0.05±0.04   0.06±0.13   0.10±0.03   0.17±0.05   0.15±0.02  -0.01±0.15   0.18±0.00
HD23398       77.46     5592     4.10     4.09     0.44    1.2±0.2   2.9±0.1   0.38±0.02   0.34±0.02   0.59±0.03   0.52±0.10   0.35±0.02   0.46±0.06   0.36±0.02   0.32±0.04   0.30±0.02   0.39±0.03   0.78±0.11   0.53±0.03   0.53±0.25   0.62±0.00
HD26071       90.01     5549     4.16     4.09     0.21    1.2±0.2   2.8±0.1   0.12±0.02   0.12±0.02   0.23±0.02   0.32±0.12   0.17±0.03   0.28±0.06   0.17±0.01   0.15±0.04   0.04±0.07   0.16±0.03   0.38±0.09   0.26±0.03   0.13±0.13   0.44±0.00
HD29231       28.10     5400     4.43     4.50     0.11    1.2±0.2   1.9±0.1   0.02±0.02  -0.06±0.02   0.08±0.02   0.12±0.12  -0.04±0.08   0.15±0.06   0.08±0.02  -0.02±0.04  -0.12±0.07   0.05±0.03   0.33±0.11   0.14±0.02  -0.09±0.06   0.29±0.00
HD38459       35.29     5233     4.43     4.59     0.13    1.2±0.2   4.0±0.1   0.06±0.02   0.01±0.02   0.05±0.05   0.22±0.12   0.01±0.05   0.16±0.06   0.19±0.02   0.07±0.05  -0.14±0.06   0.14±0.02   0.31±0.10   0.16±0.03   0.07±0.21   0.64±0.00
HD38467       68.35     5721     4.18     4.18     0.22    1.2±0.2   2.8±0.1   0.10±0.02   0.10±0.02   0.26±0.03   0.26±0.11   0.10±0.03   0.23±0.05   0.15±0.01   0.08±0.04   0.12±0.08   0.13±0.03   0.29±0.13   0.27±0.03   0.05±0.09   0.28±0.00
HD40293       73.31     5549     4.51     4.33     0.13    1.0±0.2   1.8±0.1   0.00±0.02   0.07±0.09   0.01±0.03   0.12±0.13  -0.08±0.07   0.07±0.05   0.08±0.02   0.00±0.04   0.05±0.00   0.04±0.02   0.23±0.08   0.09±0.03  -0.02±0.21   0.32±0.00
HD42538       87.95     5939     3.98     4.08     0.22    1.4±0.2   5.7±0.1  -0.04±0.01  -0.05±0.04   0.01±0.05   0.08±0.08  -0.07±0.06   0.04±0.05   0.07±0.02  -0.05±0.05   0.00±0.05   0.02±0.02   0.07±0.05   0.09±0.03  -0.07±0.13   0.10±0.00
HD42719       70.57     5809     4.08     3.96     0.24    1.4±0.2   4.4±0.1   0.11±0.01   0.11±0.05   0.17±0.05   0.27±0.09   0.16±0.03   0.25±0.05   0.14±0.02   0.11±0.04   0.14±0.10   0.12±0.03   0.33±0.07   0.22±0.03   0.09±0.07   0.43±0.00
HD42936       46.17     5126     4.44     4.54     0.18    0.8±0.2   1.4±0.1   0.19±0.02   0.24±0.12   0.30±0.03   0.48±0.13   0.24±0.00   0.25±0.05   0.30±0.03   0.28±0.04   0.06±0.03   0.23±0.02   0.48±0.13   0.33±0.03   0.18±0.05   0.64±0.00
HD45133       62.03     5601     4.31     4.26     0.30    1.2±0.2   2.9±0.1   0.16±0.02   0.18±0.02   0.31±0.04   0.25±0.10   0.15±0.04   0.29±0.06   0.16±0.02   0.14±0.05  -0.02±0.10   0.16±0.03   0.40±0.10   0.30±0.03   0.30±0.20   0.51±0.00
HD48265       85.40     5651     3.92     3.92     0.29    1.4±0.2   4.0±0.1   0.17±0.01   0.10±0.07   0.38±0.04   0.30±0.12   0.23±0.02   0.30±0.06   0.18±0.02   0.13±0.04   0.09±0.07   0.18±0.03   0.50±0.08   0.33±0.03   0.34±0.26   0.53±0.00
HD49866       93.46     5712     3.71     3.87     0.10    1.4±0.2   4.7±0.1  -0.12±0.02  -0.14±0.05   0.03±0.04   0.06±0.09  -0.12±0.05  -0.01±0.06   0.01±0.02  -0.14±0.04  -0.10±0.02  -0.09±0.04   0.07±0.06   0.03±0.03  -0.12±0.23   0.04±0.00
HD50652       72.52     5641     4.21     4.23     0.24    1.2±0.2   2.9±0.1   0.12±0.02   0.13±0.02   0.20±0.04   0.24±0.11   0.10±0.04   0.21±0.05   0.13±0.01   0.07±0.05   0.06±0.07   0.14±0.03   0.34±0.11   0.22±0.03   0.04±0.10   0.40±0.00
HD55524      109.41     5700     4.22     4.23     0.24    1.2±0.2   3.5±0.1   0.14±0.02   0.08±0.02   0.24±0.03   0.23±0.11   0.16±0.09   0.27±0.06   0.16±0.01   0.15±0.05   0.13±0.04   0.16±0.03   0.46±0.09   0.29±0.02   0.28±0.20   0.50±0.00
HD56259      112.99     5489     3.94     3.88     0.14    1.2±0.2   3.0±0.1   0.11±0.01   0.11±0.01   0.17±0.03   0.22±0.13   0.08±0.04   0.21±0.06   0.12±0.01   0.03±0.05   0.04±0.09   0.11±0.03   0.39±0.10   0.23±0.03   0.04±0.15   0.38±0.00
HD56413       60.75     5648     4.41     4.48     0.24    1.2±0.2   2.9±0.1   0.11±0.02   0.10±0.02   0.17±0.04   0.21±0.11   0.09±0.06   0.20±0.05   0.16±0.02   0.10±0.05  -0.06±0.09   0.12±0.03   0.30±0.14   0.22±0.02   0.02±0.08   0.28±0.00
HD56957       61.35     5674     4.09     4.00     0.26    1.4±0.2   3.5±0.1   0.14±0.02   0.20±0.09   0.39±0.02   0.30±0.10   0.17±0.03   0.32±0.06   0.13±0.02   0.07±0.04   0.07±0.03   0.14±0.03   0.38±0.15   0.35±0.03   0.19±0.12   0.48±0.00
HD61475       43.14     5250     4.47     4.53     0.22    1.2±0.2   2.0±0.1   0.10±0.02   0.14±0.02   0.26±0.03   0.34±0.11   0.08±0.04   0.23±0.05   0.17±0.02   0.10±0.04  -0.06±0.07   0.17±0.02   0.56±0.10   0.25±0.03   0.09±0.16   0.52±0.00
HD66653       37.13     5771     4.42     4.40     0.15    1.2±0.2   3.2±0.1  -0.05±0.02  -0.07±0.02   0.00±0.04   0.05±0.10  -0.08±0.03   0.05±0.05   0.04±0.01  -0.03±0.03  -0.06±0.05   0.02±0.02   0.15±0.05   0.08±0.02  -0.07±0.17   0.18±0.00
HD69721       47.62     5296     4.47     4.47     0.15    1.0±0.2   1.7±0.1   0.14±0.03   0.16±0.09   0.15±0.06   0.40±0.15   0.16±0.03   0.26±0.06   0.16±0.02   0.13±0.04   0.01±0.03   0.12±0.02   0.46±0.11   0.25±0.03   0.19±0.15   0.55±0.00
HD76849       46.82     5223     5.00     4.56     0.05    1.0±0.2   1.9±0.2  -0.26±0.04  -0.21±0.11  -0.32±0.09  -0.21±0.30  -0.11±0.03   0.14±0.04  -0.44±0.07  -0.17±0.06  -0.34±0.17  -0.30±0.05   0.10±0.06  -0.15±0.04  -0.22±0.12     ?    ?  
HD77338       40.75     5315     4.42     4.55     0.10    1.2±0.2   1.3±0.1   0.16±0.02   0.18±0.02   0.35±0.03   0.34±0.18   0.19±0.03   0.30±0.06   0.19±0.02   0.17±0.04  -0.04±0.03   0.20±0.02   0.53±0.10   0.32±0.03   0.42±0.21   0.67±0.00
HD78130       60.57     5744     4.43     4.42     0.17    1.0±0.2   2.9±0.1   0.04±0.02   0.05±0.05   0.11±0.03   0.16±0.10  -0.06±0.06   0.10±0.05   0.13±0.01   0.06±0.04   0.03±0.11   0.14±0.03   0.22±0.07   0.16±0.03  -0.08±0.04   0.60±0.00
HD78286       66.36     5794     4.40     4.35     0.25    1.2±0.2   2.9±0.1   0.09±0.02   0.09±0.02   0.19±0.03   0.19±0.10   0.05±0.04   0.18±0.05   0.12±0.01   0.10±0.04   0.07±0.09   0.13±0.02   0.28±0.09   0.22±0.02   0.04±0.09   0.37±0.00
HD86006       76.39     5668     3.97     4.03     0.21    1.2±0.2   3.6±0.1   0.15±0.02   0.17±0.02   0.30±0.04   0.33±0.12   0.16±0.04   0.25±0.06   0.18±0.02   0.12±0.05   0.09±0.09   0.18±0.03   0.38±0.14   0.29±0.03   0.13±0.12   0.39±0.00
HD90028       84.10     5740     4.06     4.04     0.16    1.2±0.2   4.2±0.2   0.09±0.02   0.16±0.02   0.28±0.03   0.25±0.11   0.05±0.03   0.22±0.05   0.16±0.02   0.03±0.05   0.05±0.08   0.11±0.02   0.37±0.05   0.25±0.02   0.11±0.08   0.32±0.00
HD90520       66.53     5870     4.08     4.02     0.17    1.2±0.2   5.0±0.1   0.06±0.02   0.07±0.02   0.18±0.05   0.22±0.10   0.03±0.04   0.15±0.05   0.14±0.02   0.03±0.05   0.07±0.06   0.10±0.02   0.30±0.06   0.22±0.03  -0.07±0.09   0.47±0.00
HD91682       82.99     5614     4.13     4.05     0.16    1.2±0.2   3.0±0.1   0.08±0.01   0.05±0.01   0.05±0.02   0.18±0.09   0.01±0.06   0.17±0.05   0.11±0.01   0.06±0.04   0.06±0.06   0.09±0.03   0.28±0.09   0.14±0.03   0.13±0.21   0.32±0.00
HD93849       70.27     6153     4.21     4.21     0.27    1.2±0.2   4.3±0.1   0.08±0.01   0.10±0.01   0.25±0.03   0.22±0.10   0.06±0.04   0.17±0.04   0.21±0.02   0.09±0.05   0.17±0.07   0.16±0.03   0.27±0.06   0.22±0.03   0.14±0.19   0.44±0.00
HD95136       73.21     5744     4.41     4.27     0.17    1.2±0.2   3.1±0.1   0.04±0.01   0.04±0.01   0.08±0.03   0.15±0.11  -0.01±0.06   0.14±0.05   0.07±0.02   0.04±0.03   0.02±0.09   0.04±0.02   0.22±0.05   0.15±0.02   0.10±0.19   0.16±0.00
HD96494       49.43     5356     4.53     4.50     0.14    1.0±0.2   2.8±0.1   0.06±0.02   0.06±0.08   0.14±0.03   0.18±0.12  -0.01±0.06   0.16±0.06   0.16±0.02   0.05±0.04  -0.06±0.06   0.14±0.03   0.40±0.09   0.20±0.02   0.08±0.25   0.47±0.00
HD101197      82.99     5756     4.23     4.22     0.19    1.0±0.2   4.5±0.2   0.04±0.02   0.04±0.03   0.17±0.05   0.19±0.10   0.02±0.06   0.11±0.05   0.12±0.02   0.09±0.04   0.15±0.09   0.08±0.02   0.24±0.06   0.16±0.03   0.08±0.18   0.24±0.00
HD101348      81.43     5620     3.95     3.87     0.23    1.4±0.2   4.1±0.1   0.11±0.02   0.06±0.05   0.28±0.05   0.30±0.15   0.10±0.02   0.27±0.06   0.12±0.02   0.06±0.05   0.02±0.09   0.09±0.03   0.43±0.07   0.25±0.03   0.24±0.23   0.48±0.00
HD102196      96.34     6012     3.90     4.02     0.13    1.4±0.2   5.9±0.1  -0.05±0.02  -0.10±0.03   0.01±0.05   0.12±0.10  -0.11±0.03   0.03±0.05   0.05±0.03  -0.04±0.05  -0.11±0.06   0.01±0.02   0.05±0.05   0.04±0.03  -0.05±0.16   0.33±0.00
HD102361      83.61     5978     4.12     4.11     0.12    1.4±0.2   7.4±0.3  -0.15±0.02  -0.16±0.05   0.00±0.09  -0.05±0.09  -0.16±0.03   0.02±0.06  -0.04±0.04  -0.16±0.06   0.00±0.09  -0.09±0.03  -0.03±0.09  -0.03±0.03  -0.13±0.11   0.11±0.00
HD105750     118.34     5672     4.24     3.98     0.20    0.8±0.2   4.6±0.1   0.06±0.02   0.12±0.07   0.12±0.07   0.15±0.13  -0.01±0.03   0.13±0.05   0.05±0.02   0.03±0.05   0.08±0.09   0.05±0.02   0.36±0.07   0.22±0.02   0.10±0.10   0.41±0.00
HD106937      78.49     5455     4.05     4.02     0.18    1.2±0.2   2.5±0.1   0.13±0.02   0.13±0.02   0.19±0.02   0.32±0.10   0.18±0.03   0.27±0.06   0.17±0.01   0.10±0.04   0.05±0.06   0.13±0.03   0.42±0.10   0.28±0.03   0.27±0.30   0.42±0.00
HD107181      85.18     5581     4.17     4.01     0.26    1.2±0.2   2.8±0.1   0.22±0.02   0.22±0.02   0.28±0.04   0.27±0.11   0.20±0.03   0.32±0.06   0.19±0.02   0.11±0.04   0.20±0.09   0.19±0.03   0.46±0.12   0.33±0.03   0.32±0.26   0.84±0.00
HD108953      67.20     5514     4.43     4.46     0.29    1.0±0.2   2.5±0.1   0.25±0.02   0.24±0.09   0.49±0.03   0.40±0.11   0.25±0.03   0.35±0.05   0.28±0.02   0.23±0.05   0.17±0.03   0.29±0.03   0.64±0.09   0.48±0.02   0.39±0.19   0.67±0.00
HD126535      41.67     5284     4.65     4.61     0.13    1.0±0.2   2.1±0.1   0.10±0.02   0.21±0.10   0.13±0.04   0.24±0.14   0.04±0.03   0.16±0.05   0.18±0.02   0.14±0.05  -0.11±0.06   0.14±0.03   0.43±0.10   0.21±0.03   0.20±0.17   0.74±0.00
HD127423      68.31     6020     4.26     4.39     0.13    1.0±0.2   4.3±0.1  -0.09±0.02  -0.07±0.03  -0.11±0.04  -0.01±0.11  -0.24±0.00  -0.07±0.04   0.03±0.02  -0.07±0.05  -0.07±0.11  -0.01±0.02   0.00±0.05  -0.01±0.02  -0.25±0.19   0.21±0.00
HD128356      26.03     4875     4.58     4.58     0.78    0.8±0.2   1.3±0.1   0.34±0.03   0.41±0.11   0.49±0.04   0.49±0.19   0.27±0.02   0.45±0.06   0.34±0.03   0.33±0.05   0.17±0.19   0.25±0.05   0.76±0.14   0.46±0.04   0.21±0.00     ?    ?  
HD143120      67.29     5576     3.95     3.89     0.23    1.2±0.2   3.7±0.1   0.16±0.02   0.16±0.02   0.36±0.03   0.29±0.11   0.16±0.03   0.28±0.06   0.18±0.02   0.10±0.04   0.14±0.04   0.17±0.03   0.48±0.11   0.33±0.03   0.22±0.16   0.46±0.00
HD143361      65.66     5505     4.42     4.44     0.06    1.0±0.2   1.7±0.1   0.18±0.01   0.21±0.10   0.28±0.03   0.26±0.12   0.19±0.03   0.26±0.06   0.27±0.02   0.20±0.04   0.09±0.05   0.24±0.02   0.59±0.10   0.31±0.03   0.20±0.15   0.36±0.00
HD144550      86.06     5652     4.19     4.08     0.22    1.2±0.2   3.8±0.1   0.08±0.02   0.08±0.02   0.27±0.03   0.24±0.10   0.10±0.04   0.24±0.06   0.11±0.01   0.03±0.04   0.10±0.07   0.08±0.03   0.40±0.08   0.27±0.03   0.25±0.20   0.42±0.00
HD144848      78.93     5777     4.26     4.24     0.28    1.2±0.2   3.5±0.1   0.10±0.01   0.09±0.01   0.18±0.04   0.19±0.10   0.06±0.04   0.17±0.05   0.10±0.02   0.10±0.04   0.07±0.04   0.10±0.03   0.34±0.06   0.20±0.02   0.19±0.21   0.29±0.00
HD144899     130.04     5833     4.13     4.03     0.36    1.2±0.2   3.5±0.1   0.17±0.02   0.16±0.02   0.36±0.04   0.27±0.11   0.13±0.07   0.26±0.05   0.18±0.02   0.14±0.04   0.20±0.07   0.21±0.03   0.49±0.08   0.34±0.02   0.17±0.09   0.41±0.00
HD147873     104.93     5972     3.90     3.89     0.10    1.4±0.2   8.3±0.2  -0.09±0.02  -0.08±0.05   0.01±0.05   0.04±0.10  -0.17±0.03   0.03±0.05   0.06±0.02  -0.20±0.05  -0.06±0.09  -0.05±0.03   0.04±0.05   0.02±0.02  -0.13±0.11  -0.03±0.00
HD149189      67.16     5771     4.08     4.32     0.27    1.4±0.2   3.6±0.1   0.04±0.01   0.04±0.04   0.17±0.04   0.14±0.11   0.02±0.03   0.16±0.05   0.03±0.03  -0.04±0.05  -0.01±0.06   0.07±0.02   0.26±0.05   0.19±0.03   0.13±0.20   0.38±0.00
HD149782      59.49     5554     4.34     4.55     0.27    1.2±0.2   2.3±0.1  -0.05±0.02  -0.06±0.02   0.04±0.02   0.09±0.11  -0.08±0.04   0.09±0.05   0.01±0.01  -0.09±0.04  -0.15±0.08  -0.01±0.02   0.12±0.10   0.07±0.02  -0.02±0.20   0.28±0.00
HD150936      79.30     5542     4.12     4.13     0.16    1.0±0.2   4.1±0.2  -0.03±0.02  -0.04±0.05   0.04±0.04   0.08±0.12  -0.30±0.22   0.17±0.06   0.01±0.03  -0.11±0.05  -0.06±0.12   0.01±0.03   0.22±0.07   0.11±0.03   0.07±0.14   0.41±0.00
HD152079      83.33     5726     4.35     4.36     0.32    1.2±0.2   2.6±0.1   0.16±0.03   0.15±0.03   0.34±0.02   0.28±0.09   0.18±0.04   0.29±0.05   0.16±0.02   0.14±0.04   0.06±0.06   0.19±0.03   0.53±0.09   0.33±0.03   0.21±0.08   0.62±0.00
HD154221      61.01     5797     4.47     4.42     0.23    1.0±0.2   3.0±0.1   0.01±0.02   0.02±0.03   0.06±0.03   0.08±0.10  -0.12±0.04   0.06±0.05   0.10±0.01  -0.03±0.04  -0.00±0.12  -0.03±0.05   0.13±0.11   0.11±0.02   0.02±0.21   0.24±0.00
HD154672      64.77     5655     4.16     4.15     0.21    1.2±0.2   3.0±0.1   0.10±0.02   0.05±0.02   0.17±0.04   0.27±0.11   0.10±0.05   0.19±0.05   0.16±0.02   0.08±0.05   0.04±0.12   0.12±0.03   0.29±0.11   0.21±0.03   0.07±0.08   0.28±0.00
HD158469      72.15     6105     4.19     4.18     0.11    1.2±0.2   5.3±0.1  -0.14±0.01  -0.17±0.01  -0.10±0.04  -0.04±0.09  -0.26±0.06  -0.09±0.05  -0.05±0.02  -0.17±0.05  -0.11±0.07  -0.09±0.02  -0.08±0.04  -0.06±0.02  -0.25±0.15   0.01±0.00
HD165155      64.98     5426     4.57     4.48     0.10    1.0±0.2   1.7±0.1   0.07±0.02   0.00±0.06   0.14±0.02   0.24±0.12   0.04±0.04   0.16±0.06   0.16±0.02   0.12±0.05  -0.13±0.18   0.12±0.03   0.47±0.09   0.20±0.03   0.02±0.10   0.43±0.00
HD165204      76.16     5557     4.33     4.35     0.30    1.0±0.2   2.7±0.1   0.17±0.02   0.34±0.09   0.16±0.04   0.32±0.14   0.15±0.04   0.28±0.06   0.21±0.02   0.17±0.04   0.14±0.08   0.20±0.03   0.50±0.10   0.28±0.03   0.12±0.12   0.50±0.00
HD170706     118.06     5698     4.40     4.17     0.24    1.0±0.2   3.0±0.1   0.13±0.02   0.18±0.07   0.23±0.03   0.21±0.11   0.11±0.07   0.22±0.05   0.15±0.02   0.09±0.05   0.14±0.10   0.17±0.03   0.43±0.09   0.28±0.03   0.11±0.07   0.40±0.00
HD178340      46.75     5538     4.38     4.35     0.28    1.2±0.2   2.0±0.1   0.16±0.01   0.14±0.01   0.23±0.03   0.34±0.11   0.18±0.03   0.30±0.06   0.20±0.02   0.19±0.04   0.05±0.05   0.17±0.02   0.48±0.10   0.27±0.03   0.22±0.13   0.43±0.00
HD178787      46.77     5216     4.44     4.60     0.12    1.0±0.2   1.6±0.1   0.14±0.02   0.14±0.11   0.32±0.03   0.41±0.18   0.15±0.04   0.24±0.05   0.23±0.02   0.17±0.05  -0.08±0.03   0.20±0.02   0.50±0.12   0.29±0.03   0.26±0.22   0.55±0.00
HD185679      65.45     5681     4.43     4.34     0.14    1.0±0.2   2.8±0.1   0.01±0.02   0.01±0.04   0.06±0.03   0.12±0.10  -0.04±0.08   0.08±0.05   0.07±0.02   0.03±0.04  -0.04±0.10   0.06±0.03   0.18±0.09   0.14±0.02  -0.12±0.09   0.22±0.00
HD186194      86.96     5668     4.30     4.09     0.18    1.2±0.2   2.9±0.1   0.07±0.01   0.07±0.01   0.16±0.03   0.20±0.12  -0.02±0.07   0.15±0.06   0.08±0.01   0.01±0.04   0.01±0.10   0.08±0.03   0.27±0.09   0.17±0.02  -0.01±0.09   0.35±0.00
HD186265      87.26     5562     4.39     4.28     0.32    1.2±0.2   2.5±0.1   0.27±0.02   0.30±0.02   0.38±0.03   0.39±0.12   0.28±0.05   0.38±0.06   0.28±0.02   0.27±0.05   0.09±0.06   0.26±0.04   0.56±0.11   0.39±0.04   0.50±0.23   0.62±0.00
HD189627      70.92     6210     4.40     4.32     0.37    1.4±0.2   7.8±0.1   0.07±0.02   0.07±0.05   0.12±0.04   0.16±0.09   0.02±0.08   0.15±0.05   0.17±0.02   0.11±0.04   0.06±0.04   0.12±0.03   0.21±0.06   0.21±0.02  -0.03±0.11   0.27±0.00
HD190125      86.96     5644     4.53     4.20     0.22    1.0±0.2   3.3±0.1   0.04±0.02   0.05±0.04   0.09±0.04   0.20±0.13  -0.03±0.06   0.10±0.05   0.17±0.02   0.10±0.05   0.06±0.09   0.15±0.02   0.20±0.14   0.13±0.02   0.05±0.20   0.25±0.00
HD191122      69.16     5851     4.34     4.38     0.37    1.2±0.2   3.0±0.2   0.10±0.02   0.09±0.02   0.26±0.02   0.15±0.12   0.07±0.06   0.18±0.05   0.13±0.01   0.11±0.05   0.07±0.07   0.14±0.03   0.36±0.06   0.24±0.02   0.24±0.21   0.36±0.00
HD191760      81.63     5816     4.10     4.11     0.29    1.4±0.2   2.9±0.1   0.07±0.01   0.07±0.03   0.22±0.03   0.18±0.11   0.05±0.04   0.20±0.05   0.11±0.02   0.03±0.05   0.05±0.02   0.11±0.03   0.32±0.06   0.22±0.03   0.16±0.15   0.47±0.00
HD193690      62.46     5558     4.48     4.58     0.24    1.0±0.2   2.3±0.1   0.15±0.02   0.15±0.10   0.27±0.04   0.31±0.11   0.15±0.03   0.23±0.05   0.23±0.02   0.20±0.04   0.10±0.03   0.21±0.03   0.55±0.09   0.30±0.02   0.12±0.12   0.38±0.00
HD193995      92.34     5661     4.09     4.01     0.23    1.2±0.2   3.2±0.1   0.11±0.02   0.11±0.02   0.21±0.03   0.29±0.10   0.08±0.04   0.21±0.05   0.14±0.02   0.10±0.05   0.08±0.04   0.14±0.03   0.37±0.12   0.24±0.02   0.07±0.10   0.51±0.00
HD194490      72.99     5854     4.44     4.46     0.28    1.0±0.2   3.3±0.1  -0.04±0.02  -0.04±0.02   0.00±0.03   0.11±0.10  -0.09±0.03   0.02±0.05   0.04±0.02  -0.04±0.05  -0.02±0.11   0.01±0.02   0.13±0.05   0.07±0.02   0.02±0.21   0.14±0.00
HD200869      62.70     5401     4.37     4.51     0.16    1.0±0.2   1.7±0.1   0.25±0.02   0.27±0.11   0.41±0.02   0.49±0.14   0.23±0.03   0.33±0.06   0.29±0.02   0.22±0.05   0.15±0.03   0.29±0.03   0.62±0.12   0.39±0.03   0.41±0.18   0.57±0.00
HD201757      73.91     5597     4.23     4.02     0.15    1.2±0.2   3.7±0.1   0.05±0.02   0.10±0.02   0.26±0.04   0.18±0.11   0.04±0.03   0.17±0.06   0.12±0.02   0.10±0.05  -0.09±0.14   0.07±0.03   0.21±0.12   0.16±0.03   0.16±0.20   0.41±0.00
HD206683      67.84     5909     4.37     4.30     0.33    1.2±0.2   3.8±0.1   0.14±0.02   0.16±0.02   0.32±0.03   0.27±0.08   0.10±0.05   0.23±0.05   0.19±0.02   0.15±0.04   0.15±0.08   0.18±0.03   0.45±0.07   0.30±0.02   0.11±0.09   0.47±0.00
HD206837     166.94     5616     4.07     3.72     0.10    1.2±0.2   2.9±0.1  -0.01±0.02  -0.01±0.02   0.06±0.02   0.10±0.11   0.01±0.04   0.10±0.05   0.02±0.01  -0.02±0.03   0.04±0.10   0.01±0.03   0.05±0.13   0.11±0.02  -0.04±0.05   0.27±0.00
HD218960      93.28     5732     4.27     4.24     0.21    1.2±0.2   3.5±0.1   0.05±0.01   0.05±0.01   0.15±0.03   0.16±0.11   0.07±0.04   0.16±0.05   0.08±0.02   0.06±0.04   0.03±0.04   0.07±0.03   0.28±0.06   0.18±0.02   0.03±0.03   0.29±0.00
HD219011      85.47     5642     4.21     4.20     0.26    1.2±0.2   3.0±0.1   0.13±0.02   0.13±0.02   0.21±0.02   0.26±0.10   0.09±0.04   0.23±0.06   0.15±0.02   0.12±0.05   0.13±0.03   0.16±0.02   0.37±0.09   0.24±0.03   0.12±0.07   0.46±0.00
HD219556      59.21     5485     4.44     4.48     0.05    1.0±0.2   2.0±0.1   0.04±0.02   0.01±0.05   0.10±0.02   0.19±0.12   0.01±0.04   0.13±0.06   0.12±0.01   0.09±0.05  -0.02±0.07   0.08±0.02   0.34±0.10   0.16±0.03  -0.03±0.10   0.21±0.00
HD220981      62.58     5567     4.33     4.34     0.18    1.0±0.2   2.4±0.1   0.11±0.02   0.18±0.09   0.18±0.03   0.28±0.12   0.12±0.03   0.23±0.06   0.18±0.02   0.15±0.05   0.02±0.14   0.16±0.03   0.39±0.08   0.24±0.03   0.10±0.14   0.53±0.00
HD221575      32.79     5037     4.49     4.68     0.28    1.4±0.2   3.3±0.1  -0.11±0.03  -0.14±0.12  -0.17±0.04   0.08±0.16  -0.17±0.04  -0.01±0.06  -0.02±0.02  -0.09±0.04  -0.47±0.09  -0.09±0.03   0.07±0.11  -0.07±0.04  -0.18±0.11     ?    ?  
HD221954      99.01     5602     4.10     4.00     0.27    1.2±0.2   2.8±0.1   0.19±0.02   0.19±0.02   0.26±0.02   0.28±0.11   0.17±0.06   0.27±0.06   0.20±0.01   0.14±0.04   0.11±0.07   0.20±0.03   0.51±0.11   0.32±0.02   0.17±0.13   0.48±0.00
HD222910     122.55     5480     4.05     3.96     0.12    1.2±0.2   2.4±0.1   0.13±0.02   0.14±0.02   0.20±0.02   0.26±0.10   0.12±0.03   0.27±0.06   0.16±0.02   0.10±0.04   0.05±0.04   0.17±0.03   0.47±0.09   0.26±0.03   0.05±0.07   0.48±0.00
HD224538      77.76     6097     4.29     4.19     0.39    1.4±0.2   5.1±0.1   0.09±0.02   0.12±0.04   0.28±0.05   0.19±0.12   0.03±0.04   0.20±0.05   0.14±0.02   0.05±0.05   0.08±0.07   0.12±0.03   0.34±0.05   0.27±0.03   0.17±0.17   0.34±0.00
HIP19807     106.84     5892     4.54     4.23     0.22    1.0±0.2   3.0±0.1   0.07±0.01   0.07±0.04   0.06±0.03   0.14±0.10  -0.04±0.03   0.08±0.05   0.11±0.01   0.06±0.05   0.07±0.08   0.10±0.03   0.28±0.07   0.14±0.02  -0.06±0.02   0.17±0.00
HIP28641      90.33     5747     4.45     4.26     0.23    1.0±0.2   3.0±0.1  -0.01±0.02  -0.00±0.03  -0.01±0.03   0.06±0.10  -0.08±0.06   0.06±0.05   0.04±0.02  -0.01±0.04  -0.03±0.12   0.01±0.02   0.20±0.06   0.10±0.02   0.07±0.19   0.11±0.00
HIP29442      76.22     5322     4.43     4.35     0.30    0.8±0.2   1.8±0.1   0.26±0.02   0.30±0.10   0.24±0.03   0.43±0.14   0.19±0.04   0.31±0.06   0.34±0.02   0.24±0.05   0.13±0.03   0.30±0.03   0.62±0.13   0.35±0.02   0.28±0.17   0.52±0.00
HIP31831     107.76     5845     4.29     4.19     0.29    1.2±0.2   3.6±0.1   0.16±0.01   0.16±0.01   0.33±0.04   0.28±0.09   0.13±0.04   0.27±0.05   0.20±0.02   0.15±0.06   0.18±0.07   0.19±0.03   0.47±0.07   0.33±0.02   0.14±0.09   0.40±0.00
HIP43267      79.55     5642     4.29     4.39     0.28    1.2±0.2   2.6±0.1   0.12±0.02   0.13±0.02   0.25±0.02   0.26±0.10   0.10±0.03   0.24±0.05   0.14±0.02   0.08±0.04   0.07±0.08   0.14±0.03   0.40±0.08   0.27±0.03   0.23±0.25   0.34±0.00
HIP51987      85.25     6158     5.10     4.44     0.42    1.0±0.2   2.8±0.1   0.27±0.02   0.25±0.03   0.22±0.03   0.27±0.12   0.21±0.09   0.22±0.05   0.24±0.01   0.43±0.04   0.36±0.07   0.31±0.03   0.50±0.05   0.35±0.03   0.27±0.10   0.38±0.00
HIP53084      60.98     5527     4.32     4.34     0.34    1.0±0.2   2.6±0.1   0.25±0.02   0.40±0.12   0.46±0.03   0.46±0.11   0.26±0.02   0.36±0.05   0.31±0.02   0.24±0.06   0.19±0.04   0.29±0.03   0.59±0.08   0.45±0.03   0.32±0.17   0.80±0.00
HIP57331      79.49     5531     4.21     4.36     0.18    1.2±0.2   2.8±0.1   0.09±0.01   0.08±0.01   0.12±0.03   0.22±0.11   0.07±0.06   0.22±0.06   0.13±0.01   0.07±0.04  -0.02±0.05   0.08±0.03   0.24±0.10   0.20±0.03   0.14±0.22   0.29±0.00
HIP66990      72.99     5595     4.15     4.06     0.29    1.2±0.2   2.8±0.1   0.16±0.02   0.15±0.02   0.20±0.03   0.31±0.11   0.16±0.03   0.28±0.06   0.20±0.01   0.16±0.05   0.16±0.03   0.19±0.03   0.42±0.11   0.27±0.03   0.09±0.10   0.60±0.00
HIP69724      67.29     5793     4.79     4.48     0.41    1.0±0.2   2.5±0.1   0.28±0.02   0.33±0.09   0.34±0.03   0.35±0.11   0.25±0.04   0.31±0.05   0.27±0.02   0.32±0.06   0.25±0.06   0.32±0.03   0.62±0.09   0.42±0.03   0.39±0.10   0.65±0.00
HIP111286     97.37     5690     4.19     4.18     0.21    1.2±0.2   3.0±0.1   0.07±0.02   0.07±0.02   0.31±0.03   0.21±0.10   0.06±0.04   0.24±0.05   0.11±0.02   0.05±0.04   0.06±0.03   0.10±0.03   0.31±0.07   0.25±0.03   0.08±0.10   0.46±0.00

* Solar values are taken from Anders & Grevesse (1989);
** Projected rotational velocities are estimated using the neutral iron lines.


==> anc/lines.txt <==
   Element   Fitting range  N of lines
    11.00  5148.790  5148.890  1
    11.00  5682.540  5682.720  1
    11.00  5688.110  5688.330  2
    11.00  6154.140  6154.300  2
    11.00  6160.650  6160.860  3
                             
    12.00  5528.300  5528.570  1
    12.00  5711.010  5711.180  2
    12.00  5785.240  5785.340  1
    12.00  6318.640  6318.800  3
                             
    13.00  5556.970  5557.150  2
    13.00  6695.920  6696.160  5
    13.00  6698.580  6698.760  1
                             
    14.00  5645.520  5645.690  2
    14.00  5666.600  5666.740  1
    14.00  5675.330  5675.530  1
    14.00  5690.340  5690.520  1
    14.00  5701.030  5701.190  1
    14.00  5747.600  5747.740  1
    14.00  5772.040  5772.240  1
    14.00  5780.310  5780.460  1
    14.00  6124.930  6125.100  3
    14.00  6131.500  6131.660  1
    14.00  6131.780  6131.940  1
    14.00  6142.400  6142.570  3
    14.00  6144.930  6145.100  1
    14.00  6155.010  6155.280  1
    14.00  6237.200  6237.450  1
    14.00  6243.700  6243.940  1
    14.00  6407.170  6407.410  1
    14.00  6414.890  6415.080  1
    14.00  6526.530  6527.330  3
    14.00  6721.720  6721.950  1
    14.00  6741.530  6741.700  1
                             
    20.00  5260.310  5260.470  5
    20.00  5261.630  5261.800  1
    20.00  5349.370  5349.570  1
    20.00  5512.870  5513.080  1
    20.00  5590.000  5590.220  1
    20.00  5867.480  5867.640  2
    20.00  6102.575  6102.930  1
    20.00  6155.950  6156.090  5
    20.00  6166.350  6166.530  1
    20.00  6168.950  6169.140  1
    20.00  6169.430  6169.670  1
    20.00  6471.550  6471.760  1
    20.00  6717.600  6717.760  2
                             
    22.00  5173.680  5173.800  1
    22.00  5186.280  5186.390  2
    22.00  5192.880  5193.070  1
    22.00  5194.000  5194.100  1
    22.00  5201.030  5201.130  2
    22.00  5210.300  5210.480  1
    22.00  5384.580  5384.680  1
    22.00  5389.970  5390.020  1
    22.00  5449.100  5449.200  1
    22.00  5453.580  5453.700  1
    22.00  5648.480  5648.660  1
    22.00  5662.090  5662.220  1
    22.00  5673.350  5673.490  2
    22.00  5679.860  5679.990  1
    22.00  5689.390  5689.530  1
    22.00  5880.200  5880.350  1
    22.00  6002.580  6002.700  1
    22.00  6303.690  6303.830  1
    22.00  6312.190  6312.310  1
    22.00  6599.040  6599.180  1
                             
    22.01  5154.000  5154.130  1
    22.01  5185.840  5185.970  1
    22.01  5226.480  5226.610  1
                             
    24.00  5205.870  5206.140  1
    24.00  5208.260  5208.480  1
    24.00  5214.080  5214.190  2
    24.00  5271.950  5272.050  1
    24.00  5275.230  5275.350  2
    24.00  5275.650  5275.820  3
    24.00  5287.120  5287.240  5
    24.00  5296.590  5296.770  1
    24.00  5297.300  5297.500  1
    24.00  5297.940  5298.100  1
    24.00  5298.190  5298.350  1
    24.00  5329.070  5329.210  1
    24.00  5329.740  5329.830  2
    24.00  5345.710  5345.880  2
    24.00  5348.220  5348.390  1
    24.00  5386.880  5387.030  1
    24.00  5409.710  5409.830  1
    24.00  5442.350  5442.470  2
    24.00  5694.670  5694.790  5
    24.00  5702.230  5702.380  1
    24.00  5712.720  5712.830  2
    24.00  5781.110  5781.250  5
    24.00  5782.980  5783.160  1
    24.00  5784.900  5785.050  2
    24.00  5787.840  5788.020  5
    24.00  6330.010  6330.180  1
    24.00  6882.470  6882.550  1
                             
    25.00  5004.820  5004.970  1
    25.00  5117.870  5117.990  5
    25.00  5255.270  5255.390  2
    25.00  5377.560  5377.680  5
    25.00  5413.610  5413.760  1
    25.00  5505.820  5505.950  5
    25.00  5537.690  5537.830  1
                             
    26.00  5151.840  5151.990  2
    26.00  5228.275  5228.440  1
    26.00  5250.525  5250.740  1
    26.00  5307.280  5307.450  1
    26.00  5522.350  5522.525  1
    26.00  5528.840  5528.940  1
    26.00  5529.120  5529.210  1
    26.00  5539.210  5539.360  1
    26.00  5543.825  5544.000  2
    26.00  5546.930  5547.090  1
    26.00  5549.880  5550.020  1
    26.00  5633.850  5634.020  2
    26.00  5636.640  5636.760  2
    26.00  5638.170  5638.360  2
    26.00  5641.350  5641.500  2
    26.00  5649.910  5650.040  1
    26.00  5650.620  5650.780  1
    26.00  5651.400  5651.540  1
    26.00  5652.250  5652.375  2
    26.00  5662.420  5662.580  1
    26.00  5662.880  5663.000  1
    26.00  5667.450  5667.570  2
    26.00  5678.925  5679.125  5
    26.00  5691.425  5691.575  1
    26.00  5717.760  5717.900  1
    26.00  5731.675  5731.820  1
    26.00  5775.010  5775.130  2
    26.00  6085.210  6085.320  1
    26.00  6271.220  6271.370  1
    26.00  6591.240  6591.380  1
    26.00  6624.960  6625.090  3
    26.00  6627.450  6627.630  2
    26.00  6633.350  6633.490  1
    26.00  6646.860  6647.010  1
    26.00  6745.030  6745.160  2
    26.00  6745.900  6746.030  2
    26.00  6746.890  6747.020  2
    26.00  6783.640  6783.770  2
    26.00  6786.770  6786.940  2
    26.00  6793.180  6793.340  2
    26.00  6796.010  6796.190  1
                             
    26.01  5234.520  5234.690  2
    26.01  5264.730  5264.890  1
    26.01  5284.040  5284.170  2
    26.01  5325.475  5325.610  1
    26.01  5414.000  5414.130  1
    26.01  5425.200  5425.330  1
    26.01  5534.780  5534.930  3
    26.01  5991.300  5991.450  1
    26.01  6247.475  6247.620  2
    26.01  6456.280  6456.450  1
                             
    28.00  5115.280  5115.460  1
    28.00  5129.310  5129.450  1
    28.00  5155.040  5155.190  1
    28.00  5155.680  5155.850  1
    28.00  5176.480  5176.630  1
    28.00  5220.230  5220.350  1
    28.00  5392.270  5392.390  1
    28.00  5589.290  5589.420  1
    28.00  5593.650  5593.790  1
    28.00  5625.225  5625.370  1
    28.00  5637.030  5637.170  1
    28.00  5682.110  5682.260  1
    28.00  5748.280  5748.430  1
    28.00  5760.760  5760.900  2
    28.00  5805.125  5805.250  1
    28.00  5831.540  5831.660  1
    28.00  6086.180  6086.320  1
    28.00  6110.970  6111.110  1
    28.00  6130.070  6130.200  1
    28.00  6175.270  6175.420  1
    28.00  6186.630  6186.750  1
    28.00  6259.540  6259.690  1
    28.00  6414.530  6414.650  1
    28.00  6424.770  6424.910  1
                             
    29.00  5105.460  5105.630  2
    29.00  5218.120  5218.270  5
    29.00  5220.010  5220.120  1
    29.00  5700.140  5700.330  1
                             
    30.00  6362.290  6362.380  1

